Can the symmetric Fermi and eROSITA bubbles be produced by tilted jets?

The Fermi Gamma-Ray Space Telescope reveals two large bubbles in the Galaxy, extending nearly symmetrically $\sim50^{\circ}$ above and below the Galactic center (GC). Previous simulations of bubble formation invoking active galactic nucleus (AGN) jets have assumed that the jets are vertical to the Galactic disk; however, in general, the jet orientation does not necessarily correlate with the rotational axis of the Galactic disk. Using three-dimensional special relativistic hydrodynamic simulations including cosmic rays (CRs) and thermal gas, we show that the dense clumpy gas within the Galactic disk disrupts jet collimation ("failed jets" hereafter), which causes the failed jets to form hot bubbles. Subsequent buoyancy in the stratified atmosphere renders them vertical to form the symmetric Fermi and eROSITA bubbles (collectively, Galactic bubbles). We find that (1) despite the relativistic jets emanated from the GC are at various angles $\le45^{\circ}$ with respect to the rotational axis of the Galaxy, the Galactic bubbles nonetheless appear aligned with the axis; (2) the edge of the eROSITA bubbles corresponds to a forward shock driven by the hot bubbles; (3) followed by the forward shock is a tangling contact discontinuity corresponding to the edge of the Fermi bubbles; (4) assuming a leptonic model we find that the observed gamma-ray bubbles and microwave haze can be reproduced with a best-fit CR power-law spectral index of 2.4; The agreements between the simulated and the observed multi-wavelength features suggest that forming the Galactic bubbles by oblique AGN failed jets is a plausible scenario.

==> figures/combine_gammaRay.sh <==
convert  \
fig__gammaRay_2e9_1e6_angle_000.png \
fig__gammaRay_10e9_1e6_angle_000.png \
fig__gammaRay_100e9_1e6_angle_000.png  -smush 20 fig__gammaRay.png


==> figures/combine_xRay.sh <==
convert fig__xray_0.8keV_observed.png -resize 945x470! fig__xray_0.8keV_observed-resize.png


composite -geometry +120+512  fig__xray_0.8keV_observed-resize.png  fig__xray_0.8keV_angle_000.png fig__xraymap.png

